Selection on $X_1 + X_1 + \cdots X_m$ via Cartesian product tree

Selection on the Cartesian product is a classic problem in computer science. Recently, an optimal algorithm for selection on $X+Y$, based on soft heaps, was introduced. By combining this approach with layer-ordered heaps (LOHs), an algorithm using a balanced binary tree of $X+Y$ selections was proposed to perform $k$-selection on $X_1+X_2+\cdots+X_m$ in $o(n\cdot m + k\cdot m)$, where $X_i$ have length $n$. Here, that $o(n\cdot m + k\cdot m)$ algorithm is combined with a novel, optimal LOH-based algorithm for selection on $X+Y$ (without a soft heap). Performance of algorithms for selection on $X_1+X_2+\cdots+X_m$ are compared empirically, demonstrating the benefit of the algorithm proposed here.

==> figs/plot_times.py <==
import matplotlib.pyplot as plt
from decimal import Decimal

#m_value=1024
#k_vals_strict_vs_fst=[4, 8, 16, 32, 64, 128, 256, 512, 1024, 2048, 4096, 8192, 16384, 32768, 65536, 131072, 262144, ]
#bday_strict_vs_fst=[(0.018137, 0.0193923, 0.022393) , (0.018089, 0.020261, 0.023325) , (0.018188, 0.0194237, 0.023114) , (0.018074, 0.0196272, 0.022015) , (0.018138, 0.0201153, 0.022401) , (0.018174, 0.0197981, 0.022241) , (0.018163, 0.0199598, 0.0222) , (0.018149, 0.0200792, 0.022431) , (0.018256, 0.0198806, 0.022138) , (0.018284, 0.0197397, 0.022225) , (0.018446, 0.0197043, 0.022526) , (0.018701, 0.0202802, 0.024831) , (0.01886, 0.0205413, 0.02459) , (0.019127, 0.0211044, 0.023947) , (0.019859, 0.0210911, 0.023874) , (0.02184, 0.0232976, 0.025591) , (0.025148, 0.0267099, 0.029137) , ]
#fst_strict_vs_fst=[(0.0245, 0.0278097, 0.029274) , (0.024515, 0.0276227, 0.03034) , (0.02458, 0.0277892, 0.030667) , (0.02549, 0.0271897, 0.029148) , (0.025043, 0.0283457, 0.036717) , (0.025612, 0.0281686, 0.03078) , (0.026178, 0.0291558, 0.032239) , (0.027368, 0.0303318, 0.032192) , (0.029253, 0.0318718, 0.033995) , (0.032862, 0.0354178, 0.037493) , (0.044177, 0.0469602, 0.048719) , (0.064155, 0.065442, 0.067989) , (0.097929, 0.101453, 0.103449) , (0.162786, 0.165532, 0.177498) , (0.316435, 0.319707, 0.323681) , (0.571366, 0.579174, 0.586032) , (1.14241, 1.16177, 1.26899) , ]
m_value=256
k_vals_strict_vs_fst=[4, 8, 16, 32, 64, 128, 256, 512, 1024, 2048, 4096, 8192, 16384, 32768, 65536, 131072, 262144, ]
bday_strict_vs_fst=[(0.000804, 0.00140415, 0.002094) , (0.000818, 0.00150485, 0.002131) , (0.00132, 0.00152105, 0.002178) , (0.001351, 0.00159235, 0.002225) , (0.000898, 0.0016899, 0.002362) , (0.001474, 0.00171825, 0.002405) , (0.00156, 0.00188105, 0.002551) , (0.00172, 0.0020808, 0.002786) , (0.001157, 0.0017453, 0.003201) , (0.001327, 0.00221775, 0.003452) , (0.001603, 0.00312365, 0.004414) , (0.00189, 0.00331865, 0.004872) , (0.002398, 0.00509995, 0.006154) , (0.003068, 0.00624075, 0.007994) , (0.004561, 0.0087248, 0.010829) , (0.011141, 0.0126635, 0.014865) , (0.011198, 0.0166336, 0.019322) , ]
fst_strict_vs_fst=[(0.001655, 0.0031468, 0.00425) , (0.00261, 0.00285555, 0.004213) , (0.001684, 0.00316345, 0.004347) , (0.001781, 0.0026183, 0.004665) , (0.002175, 0.00417245, 0.005525) , (0.002958, 0.0048301, 0.007442) , (0.004358, 0.0088642, 0.011866) , (0.007014, 0.0114348, 0.015182) , (0.011492, 0.0179164, 0.019998) , (0.018364, 0.0236234, 0.026636) , (0.038131, 0.0445873, 0.047321) , (0.064653, 0.0702592, 0.073426) , (0.105204, 0.111008, 0.114569) , (0.223807, 0.229618, 0.23377) , (0.489238, 0.495233, 0.506837) , (0.953579, 0.960935, 0.972133) , (1.59461, 1.6099, 1.63472) , ]
k_vals_strict_vs_fst +=[524288, 1048576] #, 2097152, 4194304, 8388608, 16777216, 33554432, 67108864, ]
bday_strict_vs_fst+=[(0.02111, 0.0268361, 0.030517) , (0.038658, 0.0405029, 0.043073)]# , (0.067919, 0.0736529, 0.07532) , (0.124237, 0.128671, 0.130901) , (0.258127, 0.262149, 0.264463) , (0.488539, 0.494662, 0.499558) , (0.933366, 0.93966, 0.948453) , (1.73975, 1.74674, 1.75606) , ]
fst_strict_vs_fst += [(12.691, 12.7655, 12.9877) , (25.3588, 25.5329, 25.7985) , ]





m_value=5
k_vals_strict_vs_wobbly=[4, 8, 16, 32, 64, 128, 256, 512, 1024, 2048, 4096, 8192, 16384, 32768, 65536, 131072, 262144, 524288, 1048576, 2097152, 4194304, ]
wobbly_strict_vs_wobbly=[(0.000102, 0.0001777, 0.000265) , (0.000102, 0.00014685, 0.000265) , (0.000119, 0.0001846, 0.000283) , (0.000116, 0.00020465, 0.000324) , (0.000123, 0.00019355, 0.000361) , (0.000229, 0.00026725, 0.000427) , (0.000257, 0.00032255, 0.000482) , (0.000199, 0.0002978, 0.000586) , (0.000369, 0.00040875, 0.000606) , (0.0003, 0.0004585, 0.000676) , (0.000412, 0.00072635, 0.001142) , (0.000767, 0.00118925, 0.001593) , (0.000925, 0.00146515, 0.002427) , (0.001502, 0.00257825, 0.003793) , (0.003627, 0.00489, 0.006524) , (0.00481, 0.0090903, 0.011611) , (0.0121, 0.0158346, 0.017684) , (0.022344, 0.025112, 0.027434) , (0.036385, 0.0422835, 0.045334) , (0.074198, 0.0777344, 0.080377) , (0.136985, 0.142371, 0.151337) , ]
strict_strict_vs_wobbly=[(0.0001, 0.00015445, 0.000261) , (0.000104, 0.0001754, 0.000281) , (0.000175, 0.00020865, 0.000286) , (0.000193, 0.0002386, 0.000316) , (0.000139, 0.000208, 0.000336) , (0.000188, 0.00030605, 0.000428) , (0.000322, 0.00034815, 0.00052) , (0.000262, 0.00042895, 0.000669) , (0.000546, 0.00061195, 0.000901) , (0.00043, 0.0007976, 0.001187) , (0.000603, 0.00100025, 0.001595) , (0.000879, 0.00171105, 0.002305) , (0.001291, 0.0023441, 0.003376) , (0.002149, 0.0039197, 0.005449) , (0.003702, 0.0075313, 0.00946) , (0.008229, 0.011634, 0.014636) , (0.01498, 0.0174065, 0.019771) , (0.021959, 0.0277718, 0.030882) , (0.044518, 0.04904, 0.051366) , (0.081038, 0.0857222, 0.087026) , (0.158296, 0.162273, 0.171495) , ]

k_vals_strict_vs_wobbly += [8388608, 16777216, 33554432, 67108864, 134217728, 268435456, 536870912, 1073741824, ]
wobbly_strict_vs_wobbly += [(0.227001, 0.23403, 0.237447) , (0.477467, 0.483779, 0.487201) , (1.01942, 1.02939, 1.03543) , (1.57106, 1.58751, 1.59731) , (3.4603, 3.48679, 3.52971) , (8.3577, 8.44141, 8.66039) , (14.0655, 14.3091, 14.6978) , (24.1754, 24.3331, 24.6523) , ]
#
strict_strict_vs_wobbly += [(0.322403, 0.327353, 0.330118), (0.630954, 0.635951, 0.637863) , (1.2055, 1.20964, 1.21223) , (2.29372, 2.3058, 2.3101) , (4.98252, 4.99336, 5.0015) , (9.94239, 9.99536, 10.0157) , (19.6093, 19.6965, 19.7322) , (43.3669, 43.4514, 43.5181) , ]


def plot_strict_vs_wobbly():

  line_styles = ['--', '-.', ':', '-', '-']
  marker_styles = ['o', 'v', '*', 'D', 's']
  
  fig, ax = plt.subplots()
  yerr=[[avg_val - min_val for (min_val, avg_val, max_val) in times__vary_k_birthdaytree_strict], [max_val - avg_val for (min_val, avg_val, max_val) in times__vary_k_birthdaytree_strict]]    
  ax.errorbar([x for x in k_vals], [avg_val for (min_val, avg_val, max_val) in times__vary_k_birthdaytree_strict], yerr=yerr, fmt='-o', label='Strict', linestyle=line_styles[0], marker=marker_styles[0])
  
  yerr=[[avg_val - min_val for (min_val, avg_val, max_val) in times__vary_k_birthdaytree_wobbly], [max_val - avg_val for (min_val, avg_val, max_val) in times__vary_k_birthdaytree_wobbly]]    
  ax.errorbar([x for x in k_vals], [avg_val for (min_val, avg_val, max_val) in times__vary_k_birthdaytree_wobbly], yerr=yerr, fmt='-o', label='Wobbly', linestyle=line_styles[1], marker=marker_styles[1])
  
  plt.legend()
  plt.title("Strict vs wobbly Cartesian product tree (n=256, m=1024)")
  plt.xlabel('k')
  plt.ylabel('Time (seconds)')
  plt.savefig('strict_vs_wobbly.pdf')
  plt.show()


def plot_strict_vs_fst():

  line_styles = ['--', '-.', ':', '-', '-']
  marker_styles = ['o', 'v', '*', 'D', 's']
  
  fig, ax = plt.subplots()
  yerr=[[avg_val - min_val for (min_val, avg_val, max_val) in times__vary_k_birthdaytree_strict], [max_val - avg_val for (min_val, avg_val, max_val) in times__vary_k_birthdaytree_strict]]    
  ax.errorbar([x for x in k_vals], [avg_val for (min_val, avg_val, max_val) in times__vary_k_birthdaytree_strict], yerr=yerr, fmt='-o', label='Strict', linestyle=line_styles[0], marker=marker_styles[0])
  
  yerr=[[avg_val - min_val for (min_val, avg_val, max_val) in times__vary_k_fastsofttree], [max_val - avg_val for (min_val, avg_val, max_val) in times__vary_k_fastsofttree]]    
  ax.errorbar([x for x in k_vals], [avg_val for (min_val, avg_val, max_val) in times__vary_k_fastsofttree], yerr=yerr, fmt='-o', label='FastSoftTree', linestyle=line_styles[1], marker=marker_styles[1])
  
  plt.legend()
  plt.title("Strict vs FastSoftTree Cartesian product tree (n=256, m=1024)")
  plt.xlabel('k')
  plt.ylabel('Time (seconds)')
  plt.savefig('strict_vs_fastsofttree.pdf')
  plt.show()


def format_float(x):
    if x <= 0.01:
        return  '{:.4e}'.format(float(x))
    if x >= 1 and x < 10:
        return  '{:.3f}'.format(float(x))        
    return '{:.4g}'.format(float(x))
    

def print_latex_table(header, k, d1, d2):
    print(header)
    print("\\hline")
    for a,b,c in zip(range(2, len(d1)+2),d1,d2):
        formatted_b = format_float(b)
        formatted_c = format_float(c)
        print('$2^{'+str(a)+'}$' + ' & $' + formatted_b + '$ & $' + formatted_c + '$ \\\\')

print_latex_table('k & Cartesian product tree & FastSoftTree \\\\', k_vals_strict_vs_fst, [b for (a,b,c) in bday_strict_vs_fst], [b for (a,b,c) in fst_strict_vs_fst])
print()
print()
print_latex_table('k & Strict & Wobbly \\\\', k_vals_strict_vs_wobbly, [b for (a,b,c) in strict_strict_vs_wobbly], [b for (a,b,c) in wobbly_strict_vs_wobbly])

#plot_strict_vs_wobbly()
#plot_strict_vs_fst()



